High Resolution Optical Spectroscopy of Stars in the Sylgr Stellar Stream

We observe two metal-poor main sequence stars that are members of the recently-discovered Sylgr stellar stream. We present radial velocities, stellar parameters, and abundances for 13 elements derived from high-resolution optical spectra collected using the Magellan Inamori Kyocera Echelle spectrograph. The two stars have identical compositions (within 0.13 dex or 1.2 sigma) among all elements detected. Both stars are very metal poor ([Fe/H] = -2.92 +/- 0.06). Neither star is highly enhanced in C ([C/Fe] < +1.0). Both stars are enhanced in the alpha elements Mg, Si, and Ca ([alpha/Fe] = +0.32 +/- 0.06), and ratios among Na, Al, and all Fe-group elements are typical for other stars in the halo and ultra-faint and dwarf spheroidal galaxies at this metallicity. Sr is mildly enhanced ([Sr/Fe] = +0.22 +/- 0.11), but Ba is not enhanced ([Ba/Fe] < -0.4), indicating that these stars do not contain high levels of neutron-capture elements. The Li abundances match those found in metal-poor unevolved field stars and globular clusters (log epsilon (Li) = 2.05 +/- 0.07), which implies that environment is not a dominant factor in determining the Li content of metal-poor stars. The chemical compositions of these two stars cannot distinguish whether the progenitor of the Sylgr stream was a dwarf galaxy or a globular cluster. If the progenitor was a dwarf galaxy, the stream may originate from a dense region such as a nuclear star cluster. If the progenitor was a globular cluster, it would be the most metal-poor globular cluster known.

==> anc/MRtab2.txt <==
Title: High Resolution Optical Spectroscopy of Stars in the Sylgr Stellar Stream
Authors: I.U. Roederer & O.Y. Gnedin
Table: Line List
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label                     Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     ID                        Species
   7- 13 F7.2   0.1nm   Wave                      Wavelength in Angstroms
  15- 18 F4.2   eV      ExPot                     Excitation potential in eV
  20- 24 F5.2   ---     log(gf)                   Log of degeneracy times oscillator strength
  26- 27 I2     ---   r_log(gf)                   Reference for log of degeneracy times oscillator strength
  29- 33 F5.1   0.1pm   EW(J1202-0020)            ? Equivalent width in milli Angstroms for star J1202-0020
  35- 35 A1     ---   l_log(epsilon)(J1202-0020)  ? Limit on log epsilon abundance for star J1202-0020
  37- 41 F5.2   ---     log(epsilon)(J1202-0020)  ? Log epsilon abundance for star J1202-0020 (Note 1)
  43- 47 F5.1   0.1pm   EW(J1208+0024)            ? Equivalent width in milli Angstroms for star J1208+0024
  49- 49 A1     ---   l_log(epsilon)(J1208+0024)  ? Limit on log epsilon abundance for star J1208+0024
  51- 55 F5.2   ---     log(epsilon)(J1208+0024)  ? Log epsilon abundance for star J1208+0024 (Note 1)
--------------------------------------------------------------------------------
Note (1): LTE abundances
References for log of degeneracy times oscillator strength:
   1 = Kramida et al. (2018); 
   2 = Pehlivan Rhodin et al. (2017); 
   3 = Aldenius et al. (2009); 
   4 = Lawler & Dakin (1989), using HFS from Kurucz (2011); 
   5 = Wood et al. (2013); 
   6 = Wood et al. (2014a) for log(gf) values and HFS; 
   7 = Sobeck et al. (2007); 
   8 = Den Hartog et al. (2011) for both log(gf) values and HFS; 
   9 = Ruffoni et al. (2014); 
   10 = Belmonte et al. (2017); 
   11 = Lawler et al. (2015) for log(gf) values and HFS; 
   12 = Wood et al. (2014b); 
   13 = Roederer & Lawler (2012); 
   14 = Kramida et al. (2018), using HFS/IS from McWilliam (1998); 
   15 = Lawler et al. (2001), using HFS/IS from Ivans et al. (2006).
--------------------------------------------------------------------------------
Li I  6707.80 0.00  0.17  1          2.08          2.11 
O I   7771.94 9.15  0.37  1       <  7.50       <  7.30 
Na I  5889.95 0.00  0.11  1  89.1    3.67  85.8    3.66 
Na I  5895.92 0.00 -0.19  1  62.7    3.54  43.5    3.26 
Mg I  3829.35 2.71 -0.23  1  96.0    4.74  97.0    4.79 
Mg I  4167.27 4.35 -0.74  1   8.8    4.94               
Mg I  4702.99 4.33 -0.44  1  19.9    4.98  22.9    5.07 
Mg I  5172.68 2.71 -0.36  2 113.7    4.91 111.0    4.92 
Mg I  5183.60 2.72 -0.17  2 134.7    4.95 121.0    4.86 
Al I  3944.00 0.00 -0.64  1  48.7    3.11  36.6    2.93 
Al I  3961.52 0.01 -0.33  1  59.7    3.00  52.6    2.91 
Si I  3905.52 1.91 -1.04  1  89.9    4.83  88.5    4.85 
Ca I  4283.01 1.89 -0.20  1   7.8    3.58  12.8    3.85 
Ca I  4318.65 1.90 -0.21  1   7.1    3.55               
Ca I  4425.44 1.88 -0.41  1                10.3    3.93 
Ca I  4434.96 1.89 -0.06  1  18.7    3.86               
Ca I  4454.78 1.90  0.26  1  25.4    3.72  25.7    3.76 
Ca I  4455.89 1.90 -0.55  1                 8.8    4.01 
Ca I  5588.76 2.52  0.30  1  13.9    3.89               
Ca I  6162.17 1.90 -0.11  3  26.7    4.05  18.6    3.88 
Ca I  6439.07 2.52  0.33  1  17.7    3.96  10.5    3.71 
Sc II 4246.82 0.32  0.24  4          0.59          0.47 
Ti II 3759.29 0.61  0.28  5  83.6    2.61  66.4    2.13 
Ti II 3761.32 0.57  0.18  5  88.4    2.79  77.5    2.52 
Ti II 3913.46 1.12 -0.36  5  41.2    2.53  39.4    2.50 
Ti II 4395.03 1.08 -0.54  5  34.4    2.46  34.2    2.47 
Ti II 4399.77 1.24 -1.20  5   7.6    2.42               
Ti II 4417.71 1.17 -1.19  5  11.9    2.56   7.9    2.37 
Ti II 4443.80 1.08 -0.71  5  32.3    2.58  25.4    2.43 
Ti II 4501.27 1.12 -0.77  5  26.5    2.54  24.7    2.51 
Ti II 4533.96 1.24 -0.53  5  27.9    2.44  29.0    2.48 
Ti II 4571.97 1.57 -0.31  5  23.4    2.42  25.5    2.48 
V II  3530.77 1.07 -0.53  6       <  3.00       <  2.50 
V II  3545.20 1.10 -0.32  6       <  2.40       <  2.60 
V II  4005.70 1.82 -0.45  6       <  2.30       <  2.30 
Cr I  3578.68 0.00  0.42  7  59.0    2.83  47.4    2.55 
Cr I  4274.80 0.00 -0.22  7  29.5    2.52  25.7    2.46 
Cr I  4289.72 0.00 -0.37  7  23.4    2.51  24.8    2.59 
Mn I  4030.75 0.00 -0.50  8          1.79          1.74 
Mn I  4033.06 0.00 -0.65  8          2.00          2.03 
Mn I  4034.48 0.00 -0.84  8          2.12          2.21 
Fe I  3565.38 0.96 -0.13  1  68.0    4.26               
Fe I  3608.86 1.01 -0.10  1  68.0    4.27  70.9    4.41 
Fe I  3727.62 0.96 -0.63  1                66.0    4.58 
Fe I  3758.23 0.96 -0.03  1  87.8    4.44  81.2    4.35 
Fe I  3763.79 0.99 -0.24  1  70.5    4.28  80.8    4.58 
Fe I  3787.88 1.01 -0.86  1  63.1    4.72  54.7    4.54 
Fe I  3820.43 0.86  0.12  1 100.5    4.40 105.3    4.53 
Fe I  3825.88 0.91 -0.04  1  78.9    4.19  89.6    4.47 
Fe I  3827.82 1.56  0.06  1  78.9    4.64  82.9    4.78 
Fe I  3840.44 0.99 -0.51  1  67.1    4.44  64.8    4.43 
Fe I  3841.05 1.61 -0.04  1  55.7    4.23  68.0    4.58 
Fe I  3849.97 1.01 -0.87  1  51.9    4.42  57.3    4.60 
Fe I  3856.37 0.05 -1.29  1                85.9    4.92 
Fe I  3865.52 1.01 -0.98  1  53.1    4.56  58.4    4.74 
Fe I  3878.02 0.96 -0.91  1  57.0    4.54  47.1    4.33 
Fe I  3895.66 0.11 -1.67  1                63.5    4.76 
Fe I  3899.71 0.09 -1.53  1  67.7    4.66  71.8    4.83 
Fe I  3902.95 1.56 -0.47  1  43.8    4.32  49.8    4.50 
Fe I  3920.26 0.12 -1.75  1  61.1    4.72  60.8    4.76 
Fe I  3922.91 0.05 -1.65  1  65.5    4.68  67.1    4.78 
Fe I  4005.24 1.56 -0.61  1  48.2    4.55  46.3    4.54 
Fe I  4045.81 1.49  0.28  1  88.4    4.52  80.6    4.42 
Fe I  4063.59 1.56  0.06  1  82.0    4.67  80.1    4.68 
Fe I  4071.74 1.61 -0.02  1  73.3    4.60  69.4    4.56 
Fe I  4132.06 1.61 -0.68  1  38.4    4.43  45.0    4.62 
Fe I  4134.68 2.83 -0.65  1                 9.4    4.70 
Fe I  4143.87 1.56 -0.51  1  49.5    4.46  48.4    4.48 
Fe I  4181.76 2.83 -0.37  1  16.1    4.66  11.7    4.52 
Fe I  4187.04 2.45 -0.56  9  13.8    4.41  15.2    4.50 
Fe I  4187.80 2.42 -0.55  1  17.5    4.50  18.7    4.57 
Fe I  4191.43 2.47 -0.67  1  12.7    4.50  15.1    4.62 
Fe I  4199.10 3.05  0.16 10  17.5    4.38  19.9    4.48 
Fe I  4202.03 1.49 -0.71  1  49.5    4.59  46.1    4.55 
Fe I  4227.43 3.33  0.27  1                16.8    4.52 
Fe I  4233.60 2.48 -0.60  9  17.6    4.61  13.1    4.48 
Fe I  4250.12 2.47 -0.41  1  20.2    4.48  18.1    4.45 
Fe I  4250.79 1.56 -0.71  1  49.2    4.64  46.8    4.63 
Fe I  4260.47 2.40  0.08  1  41.0    4.40  40.9    4.43 
Fe I  4271.15 2.45 -0.35  1  17.7    4.33  23.7    4.53 
Fe I  4282.40 2.18 -0.78  1  17.4    4.51  13.8    4.42 
Fe I  4404.75 1.56 -0.14  1  71.4    4.59  71.5    4.64 
Fe I  4415.12 1.61 -0.62  1  50.9    4.62  43.6    4.50 
Fe I  4427.31 0.05 -3.04  1  11.8    4.56  12.5    4.64 
Fe I  4442.34 2.20 -1.25  1                 9.0    4.68 
Fe I  4461.65 0.09 -3.21  1   7.0    4.51               
Fe I  4494.56 2.20 -1.14 10   7.7    4.45               
Fe I  4891.49 2.85 -0.11  1  16.2    4.37  17.0    4.43 
Fe I  4920.50 2.83  0.07  1  27.6    4.48               
Fe I  5232.94 2.94 -0.06  1                17.2    4.45 
Fe I  5371.49 0.96 -1.64  1  33.0    4.57  44.8    4.88 
Fe I  5397.13 0.92 -1.99  1                20.7    4.62 
Fe I  5429.70 0.96 -1.88  1                21.9    4.57 
Fe II 4233.17 2.58 -1.81  1  17.8    4.81  13.0    4.64 
Fe II 4522.63 2.84 -1.99  1                 6.2    4.77 
Fe II 4583.84 2.81 -1.74  1   9.0    4.60  13.9    4.63 
Co I  3502.28 0.43  0.11 11       <  3.10       <  2.90 
Co I  4121.32 0.92 -0.33 11       <  2.90       <  2.80 
Ni I  3566.37 0.42 -0.24 12  57.3    3.26  68.5    3.64 
Ni I  3783.53 0.42 -1.40 12  23.2    3.39  16.3    3.22 
Ni I  3807.14 0.42 -1.23 12  28.5    3.36  23.7    3.27 
Zn I  4810.53 4.08 -0.37 13       <  2.90       <  2.90 
Sr II 4077.71 0.00  0.15  1          0.25          0.34 
Sr II 4215.52 0.00 -0.17  1          0.07          0.01 
Ba II 4554.03 0.00  0.14 14       < -1.20       < -1.05 
Ba II 4934.08 0.00 -0.16 14       < -0.80       < -0.90 
Eu II 3819.67 0.00  0.51 15       < -0.40       < -0.30 
Eu II 4129.72 0.00  0.22 15       < -0.20       < -0.20 
Eu II 4205.04 0.00  0.21 15       < -0.30       < -0.20 

